Continual Humanoid Motion Learning

Humanoid whole-body controllers can now track a diverse set of dynamic motions, but they are typically trained offline and then frozen, so teaching such a controller a new skill tends to erode the skills it already mastered. We study continual learning for humanoid whole-body motion, where a single controller must acquire skills from a sequential task stream without revisiting past data. We introduce Similarity-guided LoRA-PNN, a progressive neural network (PNN) policy that prevents catastrophic forgetting by construction while reusing knowledge across skills through lightweight low-rank adaptation. A two-level motion-similarity measure, built from dynamic time warping aggregated by optimal transport, decides which prior skill to build on and how much new capacity to allocate, yielding strong forward transfer and large efficiency gains. Across six sequentially learned skill categories, our similarity-guided LoRA policy attains the best forward transfer (0.125 vs. 0.079) and the highest average accuracy among all methods, while saving up to 94.5% of trainable parameters and 40.8% of training time. The resulting controller reaches 96.13% sim-to-sim transfer and is deployed on a physical Unitree G1. Our code is available at https://anonymous.4open.science/r/continual-humanoid-learning-35D3.

==> anc/README.txt <==
Supplementary Video 1: Continual Humanoid Motion Learning
Authors: Zhewen He, Hao Huang, Geeta Chandra Raju Bethala, Anthony Tzes, Yi Fang
Corresponding author: Zhewen He, zh3510@nyu.edu

supplementary_video.mp4: H.264/AAC, 1920x1080, approximately 3 min 50 s.
English narration. Demonstrates forgetting, the method, sequential acquisition
and recall on a Unitree G1, and sim-to-sim transfer. The article is self-contained.

